Exact $3$-Adic Periods of Symmetric Dellac Numbers and Their Polynomial Extensions

The odd and even symmetric Dellac numbers are the specializations $a_n=f_n(0)$ and $e_n=f_n(1)$ of the Randrianarivony--Zeng family $f_n(s)=2^{-n}D_n(s)$. Using a finite Stieltjes-fraction truncation, we establish the sharp congruence $v_3(a_n)=1$ for $n\ge2$ and obtain explicit congruences modulo $81$ for both sequences. We also establish universal eventual periodicity modulo arbitrary positive integers. For every integer $s\ge0$ and $k\ge1$, we give and analyse formulas for the \emph{least} eventual period of $f_n(s)$ modulo $3^k$ and its \emph{least starting index}. The period is governed by five linear factors in $s$; the onset follows a nine-class formula modulo $9$. In particular, for $k\ge3$ the even symmetric Dellac period is three times the odd period and begins one index earlier. The proofs combine a finite Stieltjes-fraction certificate, a graded $3$-adic pole expansion, and an explicit finite top-degree certificate over $\F_3$. Finite integer-arithmetic checks supplement the proofs. We also record the connection with the type-$B$ homogenized Linial arrangement.

==> anc/README.md <==
# Supplementary exact-arithmetic verification

**Manuscript:** Tony Newton and Jiang Zeng, *Exact 3-Adic Periods of Symmetric Dellac Numbers and Their Polynomial Extensions*.

This independently prepared, standard-library-only Python program reproduces the numerical and algebraic checks accompanying the manuscript, and adds **fixed-parameter exact rational-function certificates** for the asserted least eventual periods and least starting indices. The manuscript's general theorems are established by their written proofs: this program is a supplementary audit, not a formal proof for all infinitely many parameter pairs.

## Run

Requires **Python 3.10+**. No `pip install` or external packages are needed.

macOS / Linux:

```bash
python3 verify_dellac.py --full --json my_results.json
python3 -m unittest -v test_verify_dellac.py
```

Windows (PowerShell or Command Prompt):

```powershell
py -3 verify_dellac.py --full --json my_results.json
py -3 -m unittest -v test_verify_dellac.py
```

Run `python3 verify_dellac.py` without `--full` for a fast reduced audit. All checks abort with nonzero exit status on the first failed assertion. The JSON output records the selected test scope, pass/fail status, and measured runtime; runtime values differ between computers.

## What the full audit checks

1. **Integer-polynomial certificates:** independently constructs the order-five Stieltjes convergents for `s=0` and `s=1`, and checks the exact identities (11), (14), (15) in `Z[t]` (five checks total).
2. **Two independent coefficient constructions:** compares the factorial OGF with the polynomial recurrence for `s=0,...,50` and `n=0,...,18` (969 exact integer equalities).
3. **Low moduli:** tests the claimed odd congruences modulo 9 and 81 and even congruences modulo 81, plus the even mod-3 unit property, through `n=200` (795 modular equalities).
4. **Nine-class finite-field certificate:** independently reconstructs the `H_s(x)` formal power series from factorial products for `s=0,...,1000`, additionally testing both unit values for `s=eta*3^r-1` and `s=eta*3^r-2`, `r=2,...,11`, comparing coefficients through `x^45` (1,023 distinct `s` values).
5. **Exact fixed-parameter period/onset certificates:** covers all `s=0,...,50`, `k=1,...,8`, plus high-valuation exceptional samples with `r=2,...,11`, `eta=1,2`, and selected `k` around each `r` (612 distinct `(s,k)` pairs). Also performs 14,560 short-prefix cross-checks between Stieltjes truncations and the factorial OGF.
6. **Unit tests and negative controls:** checks initial values, identities, exceptional classes, and confirms that a deliberately shortened period and prematurely started periodicity are detected.

## Why the sampled period/onset certificates are stronger than numerical windows

Fix `s >= 0`, `k >= 1`, and put `M=3^k`. Choose `h` with `M | prod_{j=1}^h alpha_j(s)`, using the continued-fraction coefficients in the paper. By the exact product-truncation lemma, the ordinary generating function satisfies

`F_s(t) = P_{h-1}(t) / Q_{h-1}(t)` modulo `M`, in `(Z/MZ)[[t]]`.

For the claimed period `T` and onset `N`, compute the polynomial `B` of degree at most `N+T-1` from the first `N+T` factorial-OGF coefficients of `(1-t^T)F_s(t)`. The program then checks the complete polynomial identity

`Q_{h-1}(t) * B(t) = (1-t^T) * P_{h-1}(t)  (mod M)`.

Because `Q_{h-1}(0)=1`, this is an identity of full formal power series, implying `f_{n+T}(s) = f_n(s) (mod M)` **for every n >= N**, not merely for a finite sampled window. If `N>0`, the program confirms that the coefficient of `t^(N+T-1)` in `B` is nonzero, proving that the claimed onset is the least possible for that period. Finally, it checks, over a complete period cycle, that no `T/p` with prime `p | T` is a period. Because the minimal eventual period must divide every eventual period, this establishes period minimality for each **tested fixed parameter pair**.

The reasoning relies on the Stieltjes-fraction representation and product-truncation identity from the manuscript; it does not replace the uniform 3-adic arguments for all `s,k`.

## Files

- `verify_dellac.py` — all supplementary checks and CLI
- `test_verify_dellac.py` — sanity tests and deliberate-error negative controls
- `full_results.json` — actual output of a completed full run
- `quick_results.json` — actual output of a reduced run
- `VERIFICATION_REPORT.md` and `VERIFICATION_REPORT.pdf` — methodological summary and scope
- `full_run.txt`, `quick_run.txt`, and `unit_test_results.txt` — execution logs
- `SHA256SUMS.txt` — file integrity values

The authors can include this archive as arXiv ancillary material or separately deposit it (for example, on Zenodo), subject to their submission preferences. This package has **not** been deposited online.


==> anc/VERIFICATION_REPORT.md <==
# Independent supplementary verification report

**Work under review:** Tony Newton and Jiang Zeng, *Exact 3-Adic Periods of Symmetric Dellac Numbers and Their Polynomial Extensions*.

**Verdict:** `PASS` for every check carried out in this release. No failed assertion.

| Test family | Scope | Outcome |
|---|---|---|
| Stieltjes convergents and three integer-polynomial identities | 5 exact algebraic equalities | PASS |
| Independent factorial OGF and polynomial recurrence | 969 exact coefficients | PASS |
| Modulo 9 and 81 specialization congruences and mod-3 unit property | 795 modular equalities | PASS |
| Nine-class finite-field certificate | 1,023 parameter values, degrees 0 to 45 | PASS |
| Least periods and starting indices | 612 pairs `(s,k)`, each with a complete exact rational congruence certificate | PASS |
| Additional rational truncation versus factorial OGF | 14,560 modular coefficient equalities | PASS |
| Targeted negative-control and sanity tests | 7 test methods | PASS |

The standard full range is `0 <= s <= 50`, `1 <= k <= 8`. Exceptional classes are additionally checked for `s=eta*3^r-d`, `eta=1,2`, `d=1,2`, `2 <= r <= 11`, and specified low/near-`r` moduli. The finite-field comparison includes `0 <= s <= 1000` and the same exceptional families.

## Mathematical status and reproducibility

The program is independent code using Python's exact arbitrary-precision integers; it uses neither floating-point approximations nor any third-party symbolic package. For every tested `(s,k)`, it verifies an **exact modular polynomial equality**, which yields a full infinite-tail period assertion for that fixed pair conditional on the continued-fraction/product-truncation identities. It also checks the least onset and rules out all proper divisors of the proposed period.

The 612 cases are a finite set, not a proof for all `s >= 0` and `k >= 1`. The `F_3` calculations are verified only through degree 45; the manuscript proves the table as an exact rational-function identity. Specialist review of the universal proofs and of originality remains appropriate.

To reproduce: `python3 verify_dellac.py --full --json replay.json` followed by `python3 -m unittest -v test_verify_dellac.py`.


==> anc/test_verify_dellac.py <==
#!/usr/bin/env python3
"""Small independent sanity and negative-control tests; stdlib unittest."""
import unittest
from verify_dellac import (
    gf_coefficients, claimed_period_onset, convergent_5,
    check_integer_certificates, field_certificate_from_products,
    field_certificate_from_table, green_m,
)

class DellacTests(unittest.TestCase):
    def test_odd_prefix(self):
        self.assertEqual(gf_coefficients(0,6),[1,1,3,21,267,5349])

    def test_even_prefix(self):
        self.assertEqual(gf_coefficients(1,6),[1,2,10,98,1594,38834])

    def test_continued_fraction(self):
        self.assertEqual(convergent_5(0),([1,-31,136],[1,-32,165,-90]))
        self.assertEqual(convergent_5(1),([1,-39,228],[1,-41,300,-288]))
        self.assertEqual(check_integer_certificates(),5)

    def test_specialization_periods(self):
        self.assertEqual(claimed_period_onset(0,4),(6,4))
        self.assertEqual(claimed_period_onset(1,4),(18,3))

    def test_incorrect_period_detected(self):
        T,N=claimed_period_onset(1,4)
        coeffs=gf_coefficients(1,N+3*T+1,81)
        self.assertTrue(all(coeffs[n]==coeffs[n+T] for n in range(N,N+2*T)))
        # A false, three-times-shorter period MUST fail.
        self.assertTrue(any(coeffs[n]!=coeffs[n+T//3] for n in range(N,N+T)))

    def test_incorrect_onset_detected(self):
        T,N=claimed_period_onset(0,4)
        vals=gf_coefficients(0,N+T+2,81)
        self.assertNotEqual(vals[N-1],vals[N-1+T])

    def test_finite_field_exceptional(self):
        L=46
        green={m:green_m(m,L) for m in range(2,9)}
        for r in (2,3,7,11):
            for eta in (1,2):
                for d in (1,2):
                    s=eta*3**r-d
                    self.assertEqual(field_certificate_from_products(s,L,green),
                                     field_certificate_from_table(s,L))

if __name__=='__main__':
    unittest.main(verbosity=2)


==> anc/verify_dellac.py <==
#!/usr/bin/env python3
"""Exact-arithmetic independent checks for Newton--Zeng, 'Exact 3-Adic
Periods of Symmetric Dellac Numbers and Their Polynomial Extensions'.

Python >=3.10, standard library only. No source is imported from the paper.
This script provides finite reproducibility checks, NOT a machine-checked
proof of the uniform theorems. Run `python verify_dellac.py --full`.
"""
from __future__ import annotations
import argparse
import json
import math
import sys
import time
from functools import lru_cache
from pathlib import Path


# ----------------------------------------------------------------------
# Route A: coefficient extraction directly from the factorial OGF
#   F_s(t) = sum_{m>=0} P_m(s) t^m / prod_{j=1}^m (1+T_j t)
#   P_m(s)=m!(s+1)...(s+m), T_j=j(j+1)/2.
# The recurrence g_m[n]=g_{m-1}[n-1]-T_m*g_m[n-1] is coefficient
# extraction from these rational summands, NOT the polynomial recurrence.
# ----------------------------------------------------------------------

def gf_coefficients(s: int, stop: int, modulus: int | None = None) -> list[int]:
    assert s >= 0 and stop >= 1
    out = [0] * stop
    basis = [0] * stop
    basis[0] = 1
    multiplier = 1
    for m in range(stop):
        if m:
            multiplier *= m * (s + m)
            if modulus is not None:
                multiplier %= modulus
                if multiplier == 0:
                    break   # all later rising-factorial products vanish, too
            tri = m * (m + 1) // 2
            row = [0] * stop
            for n in range(m, stop):
                val = basis[n - 1] - tri * row[n - 1]
                row[n] = val if modulus is None else val % modulus
            basis = row
        for n in range(m, stop):
            val = out[n] + multiplier * basis[n]
            out[n] = val if modulus is None else val % modulus
    return out


# Route B: a structurally different polynomial recurrence, with even
# coefficients (s+1)(s+2) and s(s+1), so exact division by 2 is valid.
@lru_cache(maxsize=None)
def recurrence_coefficient(n: int, s: int) -> int:
    if n == 0:
        return 1
    return ((s + 1) * (s + 2) // 2 * recurrence_coefficient(n - 1, s + 2)
            - s * (s + 1) // 2 * recurrence_coefficient(n - 1, s))


def val3(num: int) -> int:
    if num == 0:
        raise ValueError('3-adic valuation of zero is not finite')
    e = 0
    while num % 3 == 0:
        num //= 3
        e += 1
    return e


def claimed_period_onset(s: int, k: int) -> tuple[int, int]:
    """Literal transcription of Theorems 1.1 and 1.2, not an oracle."""
    assert s >= 0 and k >= 1
    rho = (val3(s+3) if s % 3 == 0 else 0 if s % 3 == 1 else val3(s+1))
    tau = 1 + val3((s+1)*(s+2)*(s+3)*(s+4)*(s+6))
    period = 1 if k <= rho else 2 * 3 ** max(0, k-tau)
    def basic(j: int) -> int:
        return 2 if j == 1 else j + int(j % 3 != 1)
    c = s % 9
    if c == 0:
        onset = basic(k)
    elif c in (1, 2):
        onset = (c - 1 if k == 1 else k - int(k % 3 == 1))
    elif c == 3:
        onset = k + 1 - int(k % 3 == 0)
    elif c == 4:
        onset = 0 if k == 1 else k
    elif c == 5:
        onset = k
    elif c == 6:
        onset = k + 1
    elif c == 7:
        r = val3(s+2)
        onset = 0 if k <= r else basic(k-r)
    else:
        r = val3(s+1)
        onset = 1 if k <= r else basic(k-r)
    return period, onset


# ----------------------------------------------------------------------
# Exact Z[t] certificates and exact continued-fraction convergents.
# Polynomials are tuples/lists of integral ascending-degree coefficients.
# ----------------------------------------------------------------------

def strip(p):
    p = list(p)
    while len(p) > 1 and p[-1] == 0:
        p.pop()
    return p


def add(a, b):
    return strip([(a[i] if i < len(a) else 0) + (b[i] if i < len(b) else 0)
                  for i in range(max(len(a), len(b)))])


def neg(a):
    return [-v for v in a]


def sub(a, b):
    return add(a, neg(b))


def mult(a, b):
    v = [0] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        for j, y in enumerate(b):
            v[i+j] += x*y
    return strip(v)


def power(a, e):
    r = [1]
    for _ in range(e):
        r = mult(r, a)
    return r


def shift_scale(a, c):
    return [0] + [c*x for x in a]


def stieltjes_alpha(h: int, s: int) -> int:
    assert h>=1
    return ((h+1)//2 if h%2 else h//2) * (h+s)


def convergent(s: int, h: int):
    """R_h=P_h/Q_h from exact continuants; R_0=1."""
    if h == 0:
        return [1], [1]
    pp,qq = [1],[1]
    currp,currq = [1],[1,-stieltjes_alpha(1,s)]
    for j in range(2,h+1):
        aj=stieltjes_alpha(j,s)
        nxtp=sub(currp,shift_scale(pp,aj))
        nxtq=sub(currq,shift_scale(qq,aj))
        pp,currp=currp,nxtp
        qq,currq=currq,nxtq
    return currp,currq


def convergent_5(s):
    return convergent(s,5)


def check_integer_certificates():
    N, D = [1, -31, 136], [1, -32, 165, -90]
    P, Q = [1, -39, 228], [1, -41, 300, -288]
    assert convergent_5(0) == (N,D), ('Stieltjes rational convergent s=0')
    assert convergent_5(1) == (P,Q), ('Stieltjes rational convergent s=1')
    h = [1,2,4,6]
    h0 = [1,3,6,28,-12,-9]
    h1 = [1,4,15,39,18]
    ids = [
      (sub(mult(N, [1,1]), mult(D, h)),
       mult([0,0,0,18], [1,-16,-35,30])),
      (sub(mult(N,power([1,1],2)),mult(D,h0)),
       mult([0,0,0,0,81],[4,-55,52,5,-10])),
      (sub(mult(P,power([1,1],2)),mult(Q,h1)),
       mult([0,0,0,81],[1,-19,-82,72,64])),
    ]
    for i, (got, expected) in enumerate(ids):
        assert got == expected, ('Z[t] identity', (11,14,15)[i], got,expected)
    return 5 # 2 rational convergents + 3 identities


# ----------------------------------------------------------------------
# Rebuild finite-field table (37) from the integer factorial products.
# This route does not take the displayed critical (m,v_m,U_m) lists as input.
# ----------------------------------------------------------------------

def inv_series_mod3(poly, length):
    assert poly[0] % 3 == 1
    g = [0]*length
    g[0] = 1
    for i in range(1,length):
        g[i] = -sum(poly[j]*g[i-j] for j in range(1,min(i,len(poly)-1)+1)) % 3
    return g


def series_mul_mod3(a,b):
    return [sum(a[i]*b[n-i] for i in range(n+1))%3 for n in range(len(a))]


def green_m(m,length):
    coeffs = [1]+[0]*(length-1)
    for j in range(1,m+1):
        Tj = j*(j+1)//2
        if Tj%3 == 0:
            coeffs = series_mul_mod3(coeffs, inv_series_mod3([1,(Tj//3)%3],length))
    return coeffs


def factorial_product(s,m):
    return math.factorial(m)*math.prod(s+i for i in range(1,m+1))


def field_certificate_from_products(s,length,green):
    records=[]
    for m in range(2,9):
        p=factorial_product(s,m)
        v=val3(p)
        q=(m+2)//3
        records.append((m,v,(p//3**v)%3, m-q-v))
    maxdef=max(v[-1] for v in records)
    out=[0]*length
    for m,v,unit,defect in records:
        if defect == maxdef:
            for j in range(v,length):
                out[j]=(out[j]+unit*green[m][j-v])%3
    return out


def field_certificate_from_table(s,length):
    c = s%9
    if c == 0: numerator, denominator = [1,-2,1],[1,2,1]
    elif c == 1: numerator, denominator = [0,1],[1,-2,1]
    elif c == 2: numerator, denominator = [0,2],[1,2,1]
    elif c == 3: numerator, denominator = [1],[1,-2,1]
    elif c == 4: numerator, denominator = [0,2],[1,1]
    elif c == 5: numerator, denominator = [0,1],[1,-1]
    elif c == 6: numerator, denominator = [1],[1,1]
    else:
        w=s+(2 if c==7 else 1)
        r=val3(w)
        eta=(w//3**r)%3
        if c == 7:
            numerator=[0]*r+[eta,-2*eta,eta]
            denominator=[1,2,1]
        else:
            numerator=[0]*r+[2*eta,4*eta,2*eta]
            denominator=[1,-2,1]
    inverse=inv_series_mod3(denominator,length)
    return [sum(numerator[i]*inverse[j-i] for i in range(min(j,len(numerator)-1)+1))%3
            for j in range(length)]


def check_field_certificate(max_s, length, max_r):
    greens={m:green_m(m,length) for m in range(2,9)}
    trials=set(range(max_s+1))
    for r in range(2,max_r+1):
        for eta in (1,2):
            for d in (1,2):
                trials.add(eta*3**r-d)
    for s in sorted(trials):
        actual=field_certificate_from_products(s,length,greens)
        expected=field_certificate_from_table(s,length)
        assert actual == expected, ('F3 table mismatch',s, next(i for i in range(length) if actual[i]!=expected[i]))
    return len(trials)


def check_recurrence_vs_ogf(max_s, max_n):
    comparisons=0
    for s in range(max_s+1):
        f=gf_coefficients(s, max_n+1)
        for n, val in enumerate(f):
            assert val == recurrence_coefficient(n,s), ('recurrence vs factorial OGF',s,n)
            comparisons+=1
    return comparisons


def check_low_congruences(max_n):
    a=gf_coefficients(0,max_n+1,81)
    e=gf_coefficients(1,max_n+1,81)
    comparisons=0
    for n in range(max_n+1):
        if n>=2:
            # modulo 9: a_2=3, a_n = 3*(-1)^(n-3) (n>=3)
            target=3 if n==2 else 3*(-1)**(n-3)
            assert (a[n]-target)%9==0, ('odd mod 9',n)
            comparisons+=1
        if n>=4:
            assert (a[n] - (-1)**n*(51-27*n))%81==0, ('odd mod 81',n)
            comparisons+=1
        if n>=3:
            assert (e[n] - (-1)**n*(10-9*n))%81==0, ('even mod 81',n)
            comparisons+=1
        assert e[n]%3 == (-1)**n%3, ('even 3-adic unit',n)
        comparisons+=1
    return comparisons


def prime_divisors(n):
    p=2
    while p*p<=n:
        if n%p==0:
            yield p
            while n%p==0:
                n//=p
        p+=1
    if n>1:
        yield n


def check_period_onset(max_s,max_k,exception_r):
    """Exact, finite rational-function certificates for each sampled (s,k).

    Product-truncation lemma: if 3^k divides prod_{j<=h} alpha_j(s),
    then F_s = P_{h-1}/Q_{h-1} in (Z/3^k Z)[[t]].  We check that
         (1-t^T)*P_{h-1} == Q_{h-1}*B   (mod 3^k)
    for a polynomial B of degree < N+T; this establishes the eventual
    period from index N for ALL n, not merely the sampled finite window.
    Check B[N+T-1]!=0 when N>0 for sharp starting index.  Check that
    no T/p is a period using a full T-cycle, for each prime p|T.

    This is a finite-parameter exact certificate, NOT a universal proof
    of the theorems for arbitrary s,k.
    """
    cases=cycle_comparisons=prefix_checks=0
    max_trunc=0
    pairs={(s,k) for s in range(max_s+1) for k in range(1,max_k+1)}
    for r in range(2,exception_r+1):
        for eta in (1,2):
            for d in (1,2):
                s=eta*3**r-d
                for k in (1,2,r,r+1,r+2,r+3):
                    pairs.add((s,k))
    for s,k in sorted(pairs):
        modulus=3**k
        T,N=claimed_period_onset(s,k)
        h=1
        valuation=val3(stieltjes_alpha(h,s))
        while valuation<k:
            h+=1
            valuation+=val3(stieltjes_alpha(h,s))
        max_trunc=max(max_trunc,h)
        P,Q=convergent(s,h-1)
        assert Q[0]==1

        # Separate short-prefix cross-check of the continued-fraction
        # representation against the factorial OGF, beyond what is
        # needed to build B.
        prefix=gf_coefficients(s,2*h+13,modulus)
        qprefix=mult(Q,prefix)
        for degree in range(len(prefix)):
            target=P[degree] if degree<len(P) else 0
            assert ((qprefix[degree] if degree<len(qprefix) else 0)-target)%modulus==0, (
                'Stieltjes truncation versus factorial prefix',s,k,degree,h)
            prefix_checks+=1

        # This is B=(1-t^T) F_s mod t^(N+T), from a separate
        # factorial ordinary generating function extraction.
        vals=gf_coefficients(s,N+T,modulus)
        B=[(vals[i]-(vals[i-T] if i>=T else 0))%modulus for i in range(N+T)]
        # Exact equality in (Z/3^k Z)[t], at ALL polynomial degrees.
        lhs=mult(Q,B)
        rhs=sub(P,[0]*T+P)
        max_len=max(len(lhs),len(rhs))
        for i in range(max_len):
            a=lhs[i] if i<len(lhs) else 0
            b=rhs[i] if i<len(rhs) else 0
            assert (a-b)%modulus==0, ('exact period rational identity',s,k,i,T,N,h,a,b)

        if N:
            assert B[N+T-1]!=0, ('nonminimal onset',s,k,T,N)

        # Whole-cycle obstruction for each maximal proper divisor.
        # All entries are sampled within the certified periodic tail.
        cycle=vals[N:N+T]
        for prime in prime_divisors(T):
            q=T//prime
            assert any(cycle[i]!=cycle[(i+q)%T] for i in range(T)), (
                'nonminimal period',s,k,T,q)
            cycle_comparisons+=T
        cases+=1
    return {'parameter_pairs':cases,'proper_divisor_cycle_cells_at_most':cycle_comparisons,
            'max_stieltjes_truncation_h':max_trunc,'rational_prefix_comparisons':prefix_checks}


def main():
    cli=argparse.ArgumentParser(description=__doc__)
    cli.add_argument('--full',action='store_true',help='Manuscript-range independent checks')
    cli.add_argument('--json',help='Write machine-readable report to this path')
    args=cli.parse_args()
    config = ({'period_s':50,'period_k':8,'recurrence_s':50,'recurrence_n':18,
               'field_s':1000,'field_degree':46,'exception_r':11,'congruence_n':200}
              if args.full else
              {'period_s':8,'period_k':5,'recurrence_s':12,'recurrence_n':12,
               'field_s':80,'field_degree':32,'exception_r':5,'congruence_n':60})
    start=time.monotonic()
    print('Newton--Zeng Dellac independent verification | mode =', 'FULL' if args.full else 'QUICK',flush=True)
    results={'scope':config,'checks':{},'limitations':[
       'All checks are finite computational tests, not a formal proof of the theorems.',
       'Exact sampled-parameter period/onset certifications use the Stieltjes identity and product-truncation lemma.',
       'The F3 reconstruction checks through the indicated degree, not all degrees.'
    ]}
    tasks=[
      ('Z[t] polynomial and continued-fraction certificates', lambda:check_integer_certificates()),
      ('independent exact recurrence vs factorial OGF',lambda:check_recurrence_vs_ogf(config['recurrence_s'],config['recurrence_n'])),
      ('low-power 3-adic congruences',lambda:check_low_congruences(config['congruence_n'])),
      ('F3 nine-class certificate and exceptional families',lambda:check_field_certificate(config['field_s'],config['field_degree'],config['exception_r'])),
      ('least periods and starting indices (exact finite-parameter certificates)',lambda:check_period_onset(config['period_s'],config['period_k'],config['exception_r'])),
    ]
    for label,task in tasks:
        t=time.monotonic()
        count=task()
        results['checks'][label]={'status':'PASS','count':count,'elapsed_seconds':round(time.monotonic()-t,3)}
        print(f'  PASS  {label}: {count}   ({time.monotonic()-t:.2f}s)',flush=True)
    results['status']='PASS'
    results['elapsed_seconds']=round(time.monotonic()-start,3)
    if args.json:
        Path(args.json).write_text(json.dumps(results,indent=2,sort_keys=True)+'\n',encoding='utf-8')
        print('  Wrote report:',args.json,flush=True)
    print('OVERALL: PASS; these finite checks do not substitute for the paper proofs.',flush=True)

if __name__=='__main__':
    try:
        main()
    except (AssertionError, ValueError) as exc:
        print('FAIL:',repr(exc),file=sys.stderr,flush=True)
        raise SystemExit(1)

